Optical observations of the luminous Type IIn Supernova 2010jl for over 900 days

The luminous Type IIn Supernova (SN) 2010jl shows strong evidence for the interaction of the SN ejecta with dense circumstellar material (CSM). We present observations of SN 2010jl for $t \sim 900$ d after its earliest detection, including a sequence of optical spectra ranging from $t = 55$ to $909$ d. We also supplement our late time spectra and the photometric measurements in the literature with an additional epoch of new, late time $BVRI$ photometry. Combining available photometric and spectroscopic data, we derive a semi-bolometric optical light curve and calculate a total radiated energy in the optical for SN 2010jl of $\sim 3.5\times10^{50}$ erg. We also examine the evolution of the H$\alpha$ emission line profile in detail and find evidence for asymmetry in the profile for $t \gtrsim 775$ d that is not easily explained by any of the proposed scenarios for this fascinating event. Finally, we discuss the interpretations from the literature of the optical and near-infrared light curves, and propose that the most likely explanation of their evolution is the formation of new dust in the dense, pre-existing CSM wind after $\sim 300$ d.

==> anc/table3.txt <==
Title: Optical observations of the luminous Type IIn Supernova 2010jl for over 
900 days
Authors: Jencson J. E., Prieto J. L., Kochanek C. S., Shappee B. J., 
Stanek K. Z. and Pogge R. W.
Table: Optical luminosity
============================================================================
Description of file: table3.txt
----------------------------------------------------------------------------
   Bytes Units   Label  Explanations
----------------------------------------------------------------------------
   1-8  d       JD      Julian Date of the observation; -2,400,000
  12-17 d       Phase   Phase is number of days since earliest detection 
	                       on JD=2455479.14
  21-30 erg/s   L       Optical luminosity (1)
  34-42 L_sun   L       Optical luminosity (1)
----------------------------------------------------------------------------
Note (1): Uncertainty on last digit is given in parentheses. 
----------------------------------------------------------------------------
55479.14     0.00   1.6(2)e43    4.2(4)e9 
55484.13     4.99   1.6(1)e43    4.1(3)e9 
55488.12     8.98   1.7(1)e43    4.4(3)e9 
55493.14    14.00   1.7(2)e43    4.4(4)e9 
55494.12    14.98   1.7(2)e43    4.4(4)e9 
55504.10    24.96   1.6(1)e43    4.1(3)e9 
55509.10    29.96   1.5(1)e43    3.9(4)e9 
55509.13    29.99   1.4(1)e43    3.7(3)e9 
55515.75    36.61   1.56(4)e43   4.01(9)e9 
55516.75    37.61   1.58(4)e43   4.0(1)e9 
55517.13    37.99   1.3(1)e43    3.4(3)e9 
55517.75    38.61   1.54(4)e43   3.9(1)e9 
55509.36    30.22   1.67(2)e43   4.27(4)e9 
55510.36    31.22   1.65(2)e43   4.22(5)e9 
55512.39    33.25   1.66(3)e43   4.25(7)e9 
55514.34    35.20   1.60(2)e43   4.09(5)e9 
55515.36    36.22   1.58(2)e43   4.05(4)e9 
55516.35    37.21   1.57(2)e43   4.02(4)e9 
55517.34    38.20   1.57(2)e43   4.04(4)e9 
55518.36    39.22   1.54(2)e43   3.95(4)e9 
55522.37    43.23   1.50(2)e43   3.84(4)e9 
55525.32    46.18   1.45(2)e43   3.71(4)e9 
55526.42    47.28   1.42(2)e43   3.64(4)e9 
55530.38    51.24   1.39(1)e43   3.55(4)e9 
55533.43    54.29   1.36(2)e43   3.48(4)e9 
55535.40    56.26   1.33(1)e43   3.42(4)e9 
55538.40    59.26   1.30(1)e43   3.34(4)e9 
55539.42    60.28   1.28(1)e43   3.28(4)e9 
55540.38    61.24   1.26(1)e43   3.24(4)e9 
55541.40    62.26   1.26(1)e43   3.23(4)e9 
55542.35    63.21   1.24(1)e43   3.19(4)e9 
55544.42    65.28   1.25(1)e43   3.21(3)e9 
55546.42    67.28   1.23(1)e43   3.15(4)e9 
55554.35    75.21   1.18(1)e43   3.04(3)e9 
55562.39    83.25   1.08(1)e43   2.78(3)e9 
55563.36    84.22   1.08(1)e43   2.76(3)e9 
55565.36    86.22   1.07(1)e43   2.74(3)e9 
55566.30    87.16   1.06(1)e43   2.71(3)e9 
55567.29    88.15   1.05(1)e43   2.69(3)e9 
55571.30    92.16   1.03(1)e43   2.65(3)e9 
55572.26    93.12   1.02(1)e43   2.60(3)e9 
55573.28    94.14   1.02(1)e43   2.61(3)e9 
55574.37    95.23   1.01(1)e43   2.59(3)e9 
55575.27    96.13   1.01(1)e43   2.60(3)e9 
55591.15   112.01   9.4(1)e42    2.42(3)e9 
55592.16   113.02   9.3(1)e42    2.39(3)e9 
55617.14   138.00   8.7(1)e42    2.23(3)e9 
55620.09   140.95   8.6(1)e42    2.21(3)e9 
55621.18   142.04   8.7(1)e42    2.24(3)e9 
55626.99   147.85   8.6(1)e42    2.20(3)e9 
55630.17   151.03   8.5(1)e42    2.20(3)e9 
55643.03   163.89   8.3(1)e42    2.13(3)e9 
55645.06   165.92   8.2(1)e42    2.12(3)e9 
55650.10   170.96   8.2(1)e42    2.11(3)e9 
55651.01   171.87   8.1(1)e42    2.10(3)e9 
55652.07   172.93   8.1(1)e42    2.09(3)e9 
55660.02   180.88   8.1(1)e42    2.09(3)e9 
55662.05   182.91   8.0(1)e42    2.06(3)e9 
55663.06   183.92   8.1(1)e42    2.09(3)e9 
55687.02   207.88   7.9(1)e42    2.04(3)e9 
55876.39   397.25   3.8(2)e42    9.9(5)e8 
55916.36   437.22   2.9(1)e42    7.5(4)e8 
56000.02   520.88   2.3(1)e42    5.9(3)e8 
56254.95   775.81   2.8(2)e41    7.3(4)e7 

